Efficient, Direct, and Restricted Black-Box Graph Evasion Attacks to Any-Layer Graph Neural Networks via Influence Function

Graph neural network (GNN), the mainstream method to learn on graph data, is vulnerable to graph evasion attacks, where an attacker slightly perturbing the graph structure can fool trained GNN models. Existing work has at least one of the following drawbacks: 1) limited to directly attack two-layer GNNs; 2) inefficient; and 3) impractical, as they need to know full or part of GNN model parameters. We address the above drawbacks and propose an influence-based \emph{efficient, direct, and restricted black-box} evasion attack to \emph{any-layer} GNNs. Specifically, we first introduce two influence functions, i.e., feature-label influence and label influence, that are defined on GNNs and label propagation (LP), respectively. Then we observe that GNNs and LP are strongly connected in terms of our defined influences. Based on this, we can then reformulate the evasion attack to GNNs as calculating label influence on LP, which is \emph{inherently} applicable to any-layer GNNs, while no need to know information about the internal GNN model. Finally, we propose an efficient algorithm to calculate label influence. Experimental results on various graph datasets show that, compared to state-of-the-art white-box attacks, our attack can achieve comparable attack performance, but has a 5-50x speedup when attacking two-layer GNNs. Moreover, our attack is effective to attack multi-layer GNNs\footnote{Source code and full version is in the link: \url{https://github.com/ventr1c/InfAttack}}.

==> Figure/draw_certified_robustness.py <==
if __name__ == "__main__":
    import sys
    import math
    import os
    import operator
    import matplotlib.pyplot as plt
    import sys
    from matplotlib.backends.backend_pdf import PdfPages
    import matplotlib
    import numpy as np
    import random
    import collections
    import pandas as pd

    matplotlib.rc('xtick', labelsize=16)
    matplotlib.rc('ytick', labelsize=22)
    font = {'family' : 'normal',
            'size'   : 22,
            }
    matplotlib.rc('font', **font)

    matplotlib.rcParams['ps.useafm'] = True
    matplotlib.rcParams['pdf.use14corefonts'] = True
    matplotlib.rcParams['text.usetex'] = True
    matplotlib.rcParams['figure.figsize'] = 8,6

    params = {'legend.fontsize': 28}
    plt.rcParams.update(params)

    
    markers = ['o', 'd', '*']
    lss = ['--', ':', '-'] 

    # R = range(0,21)
    # Cora =      [0.592, 0.561, 0.551, 0.551, 0.551, 0.541, 0.541, 0.531, 0.520, 0.500, 0.500, 0.490, 0.490, 0.490, 0.490, 0, 0, 0, 0, 0, 0]
    # Citeseer =  [0.561, 0.531, 0.510, 0.510, 0.490, 0.480, 0.480, 0.480, 0.480, 0.480, 0.480, 0.480, 0.460, 0.459, 0.459, 0, 0, 0, 0, 0, 0]
    # Pubmed =    [0.730, 0.730, 0.720, 0.700, 0.690, 0.680, 0.670, 0.670, 0.660, 0.650, 0.650, 0.600, 0.600, 0.600, 0.600, 0, 0, 0, 0, 0, 0]

    
    R = range(1,21)

    Cora =      [0.561, 0.551, 0.551, 0.551, 0.541, 0.541, 0.531, 0.520, 0.500, 0.500, 0.490, 0.490, 0.490, 0.490, 0, 0, 0, 0, 0, 0]
    Citeseer =  [0.531, 0.510, 0.510, 0.490, 0.480, 0.480, 0.480, 0.480, 0.480, 0.480, 0.480, 0.460, 0.459, 0.459, 0, 0, 0, 0, 0, 0]
    Pubmed =    [0.730, 0.720, 0.700, 0.690, 0.680, 0.670, 0.670, 0.660, 0.650, 0.650, 0.600, 0.600, 0.600, 0.600, 0, 0, 0, 0, 0, 0]


    plt.plot(range(len(R)), Cora, ls='--', marker = 'o', markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Cora")
    plt.plot(range(len(R)), Citeseer, ls=':', marker = 'd', markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Citeseer")
    plt.plot(range(len(R)), Pubmed, ls='-', marker = '*', markersize = 4, mfc = "white", mew = 2, linewidth = 4, label="Pubmed")


    plt.ylabel("Certified accuracy")
    plt.xlabel("Attack budget")
    plt.ylim([0.,0.8])
    plt.xlim([1,20])
    plt.yticks([0.,0.2,0.4,0.6,0.8])
    plt.xticks([r for r in R])
    plt.grid()
    plt.legend(loc='best')

    pp = PdfPages('Ceritify-ACC.pdf')
    pp.savefig()
    pp.close()
    plt.close()



